A Useful Algebraic System of Statistical Models

This paper proposes a single form for statistical models that accommodates a broad range of models, from ordinary least squares to agent-based microsimulations. The definition makes it almost trivial to define morphisms to transform and combine existing models to produce new models. It offers a unified means of expressing and implementing methods that are typically given disparate treatment in the literature, including transformations via differentiable functions, Bayesian updating, multi-level and other types of composed models, Markov chain Monte Carlo, and several other common procedures. It especially offers benefit to simulation-type models, because of the value in being able to build complex models from simple parts, easily calculate robustness measures for simulation statistics and, where appropriate, test hypotheses. Running examples will be given using Apophenia, an open-source software library based on the model form and transformations described here.

==> 149-roundtrip.c <==
#include <apop.h>

apop_model *truncated_model; //The model and function defined in its own listing.
apop_model *truncate_model(apop_model *in, double cutoff_in);

void round_trip(apop_model *m){
    //this copying and NULLifying is unnecessary; it's here so you know I'm not cheating.
    apop_model *clean_copy = apop_model_copy(m);
    clean_copy->parameters = NULL;                

    apop_data *draws = apop_model_draws(m, 2e5);
    apop_model_show(apop_estimate(draws, clean_copy));
}

int main(){
    printf(" N(1, 1)\n"); 
    apop_model *m = apop_model_set_parameters(apop_normal, 1, 1);
    round_trip(m);

    printf("\n truncated N(1, 1)\n"); 
    apop_model *mt = truncate_model(m, 0);
    round_trip(mt);

    printf("\n Beta(.7, 1.7)\n"); 
    apop_model *mb = apop_model_set_parameters(apop_beta, .7, 1.7);
    round_trip(mb);

    printf("\n Truncated Beta(.7, 1.7)\n"); 
    apop_model *mbt = truncate_model(mb, .2);
    round_trip(mbt);
}


==> 149-truncate.c <==
#include <apop.h>

double cutoff;
double under_cutoff(double in){ return (in < cutoff); }

long double like(apop_data *d, apop_model *m){
    double any_under_cutoff = apop_map_sum(d, .fn_d=under_cutoff, .part='a');
    if (any_under_cutoff) return -INFINITY;

    //apop_cdf wants an apop_data set; we have a bare double
    gsl_vector_view gv = gsl_vector_view_array(&cutoff, 1);

    return apop_log_likelihood(d, m->more) 
        - (d->matrix ? d->matrix->size1 : d->vector->size) 
            * log(1 - apop_cdf(&(apop_data){.vector=&gv.vector}, m->more));
}

static int rng(double *out, gsl_rng *r, apop_model *m){
    do apop_draw(out, r, m->more); while (*out < cutoff);
    return 0;
}

static void prep(apop_data *d, apop_model *m){
    apop_model *base_model = m->more;
    apop_prep(d, base_model);
    m->vsize = base_model->vsize;
    m->msize1 = base_model->msize1;
    m->msize2 = base_model->msize2;
    m->parameters = base_model->parameters;
}

apop_model *truncated_model = &(apop_model){"A truncated univariate model", .log_likelihood= like, .draw=rng, .prep=prep};

apop_model *truncate_model(apop_model *in, double cutoff_in){
    cutoff = cutoff_in;
    apop_model *out = apop_model_copy(truncated_model);
    out->more = in;
    out->dsize= in->dsize;
    out->constraint= in->constraint;
    return out;
}


==> 150-update.c <==
#include <apop.h>

apop_model *truncated_model; //these are from earlier.
apop_model *truncate_model(apop_model *in, double cutoff_in);

int main(){
    apop_model_print (
        apop_estimate(
             apop_update(
                apop_model_draws(
                    apop_model_mixture(
                        apop_model_set_parameters(apop_poisson, 2.8),
                        apop_model_set_parameters(apop_poisson, 2.0),
                        apop_model_set_parameters(apop_poisson, 1.3)
                    ), 
                    1e4
                ),
                truncate_model(
                    apop_model_set_parameters(apop_normal, 2, 1), 
                    0
                ), 
                apop_poisson
            )->data,
            apop_normal
        )
        , NULL
    );
}


==> 154-demand_curve.c <==
#include <apop.h>
int draw(double *qs, gsl_rng *r, apop_model *m); //from previous listing.

//for the Kernel density: center the Normal distribution around a datum
void set_fn(apop_data *d, apop_model *m){
    gsl_vector_memcpy(m->parameters->vector, Apop_rv(d, 0));
}

long double p(apop_data *d, apop_model *m){
    apop_multivariate_normal->vsize =
    apop_multivariate_normal->msize1=
    apop_multivariate_normal->msize2= 2;
    apop_model *kernel = apop_model_set_parameters(apop_multivariate_normal,
            0,   1, 0,
            0,   0, 1);
    apop_model *smoothed = apop_model_copy_set(apop_kernel_density, apop_kernel_density,
            .base_data = apop_model_draws(m, 500), .kernel=kernel, .set_fn=set_fn);
    double out = apop_p(d, smoothed);
    apop_data_free(smoothed->data);
    apop_model_free(smoothed);
    return out;
}

apop_model *demandside = &(apop_model){"Demand given price", .vsize=3, .dsize=2, 
                                            .draw=draw, .p=p};

int main(){
    apop_data *draws = apop_model_draws(.count=20,
                        .model = apop_model_set_parameters(demandside, 2.6, 1.6, 1.2));
    apop_data_show(draws);

    Apop_settings_add_group(demandside, apop_mle, .tolerance=1e-5, .dim_cycle_tolerance=1e-3);
    apop_model_show(apop_estimate(draws, demandside));
}


==> 154a-demand_curve.c <==
#include <apop.h>

typedef struct {
    double b, alpha, q1, q2;
} an_agent;

int draw(double *qs, gsl_rng *r, apop_model *m){
    double m1 = apop_data_get(m->parameters, 0);
    double m2 = apop_data_get(m->parameters, 1);
    double p1 = apop_data_get(m->parameters, 2);

    apop_model *ba_model = apop_model_cross(
            apop_model_set_parameters(apop_normal, m1, 1),
            apop_model_set_parameters(apop_normal, m2, 1)
            );

    //set up agents by drawing from the above model
    int agent_count=1000;
    an_agent a_list[agent_count];
    for(int i=0; i< agent_count; i++){
        double out[2];
        do {
            apop_draw(out, r, ba_model);
            a_list[i] = (an_agent){.b=out[0], .alpha=out[1]};
        } while (a_list[i].alpha <=0);
    }

    //agents decide
    qs[0]=qs[1]=0;
    for (int i=0; i< agent_count; i++){
        qs[0] += a_list[i].q1 = GSL_MIN(
                        pow(p1/a_list[i].alpha, 1./(1-a_list[i].alpha)),
                        a_list[i].b/p1);
        qs[1] += a_list[i].q2 = (a_list[i].b - p1*a_list[i].q1);
    }
    qs[0] /= agent_count;
    qs[1] /= agent_count;
    apop_model_free(ba_model);
    return 0;
}


==> 156-find.c <==
#include <apop.h>
extern apop_model search_sim;
extern apop_model *weibull;

void one_run(int grid_size, int pop_size){
    printf("------ A run with a %i X %i grid and %i agents:\n", grid_size, grid_size, pop_size);
    search_sim.dsize = pop_size;
    apop_data_set(search_sim.parameters, 0, .val=grid_size);
    apop_data_set(search_sim.parameters, 1, .val=pop_size);
    apop_model *model_out = apop_estimate(apop_model_draws(&search_sim, 1000), weibull);
    apop_model_show(model_out);
}

apop_model *fuzz(apop_model sim){
    int draws = 100;
    gsl_rng *r = apop_rng_alloc(1);
    apop_model *prior = apop_model_cross(
                            apop_model_set_parameters(apop_normal, 10, 2),
                            apop_model_set_parameters(apop_normal, 10, 2));
    apop_data *outdata = apop_data_alloc(draws, weibull->vsize);
    double *params = sim.parameters->vector->data;
    for (int i=0; i< draws; i++){
        do {
            apop_draw(params, r, prior);
        } while (params[1]*2 > pow(params[0], 2));
        sim.dsize=params[1];
        apop_model *est = apop_estimate(apop_model_draws(&sim, 1000), weibull);
        gsl_vector_memcpy(Apop_rv(outdata, i), est->parameters->vector);
        apop_model_free(est);
    }
    return apop_estimate(outdata, apop_pmf);
}

int main(){ 
    apop_prep(NULL, &search_sim);
    one_run(10, 10);
    one_run(100, 10);
    one_run(10, 45);
    apop_model *fuzzed = fuzz(search_sim);
    apop_data_print(fuzzed->data, .output_name="outdata");
}


==> 156-search.c <==
#include <apop.h>
#include <stdbool.h>
#include "156-search_fns.c" //previous listing

void generate_agents(agent_s **grid, int grid_size, int pop_size, agent_s *out){
    for(int i=0; i< pop_size; i++){
        agent_s *a = out+i;
        *a = (agent_s){.rng = apop_rng_alloc(apop_opts.rng_seed++),
                       .type = (i % 2) ? 'A' : 'B'};
        do{ //find a vacant spot
            a->x = gsl_rng_uniform(a->rng) * grid_size;
            a->y = gsl_rng_uniform(a->rng) * grid_size;
        } while (gridpt(a->x, a->y));
        gridpt(a->x, a->y) = a;
    }
    out[pop_size] = (agent_s){}; //empty stopper.
}

int run_sim(double *durations, gsl_rng *r, apop_model *m){
    int grid_size = apop_data_get(m->parameters, 0);
    int pop_size = apop_data_get(m->parameters, 1);
    int done_ctr = 0, period = 1;
    pop_size *=2; //guarantee evenness.
    assert(pop_size <= pow(grid_size,2));

    agent_s alist[pop_size+1];
    agent_s *grid[grid_size * grid_size];
    memset(grid, 0, grid_size*grid_size*sizeof(agent_s*));
    generate_agents(grid, grid_size, pop_size, alist);
    
    do {
        for (agent_s *a=alist; a->rng; a++){
            if (a->done) continue;
            agent_s *b;
            if (a->type=='A' && (b=search_for_mate(a, grid, grid_size))){
                gridpt(a->x, a->y) = gridpt(b->x, b->y) = NULL;
                a->done = b->done = true;
                durations[done_ctr++] = period;
            }
            step(a, grid, grid_size);
        }
        period ++;
    } while (done_ctr < pop_size/2);
    return 0;
}

apop_model search_sim = {"A search on a grid", .vsize=2, .draw=run_sim};


==> 156-search_fns.c <==
typedef struct{
    gsl_rng *rng;
    int x, y;
    char type;
    bool done;
} agent_s;

#define gridpt(x, y) grid[(x)*grid_size + (y)]

#define xoff_yoff_loop(...)                     \
    for (int xoff=-1; xoff <=1; xoff++)         \
        for (int yoff=-1; yoff <=1; yoff++) {   \
            if (a->x + xoff >= grid_size || a->x + xoff < 0 || \
                a->y + yoff >= grid_size || a->y + yoff < 0 || (!xoff & !yoff) ) \
                continue;                       \
            __VA_ARGS__                         \
        }

agent_s *search_for_mate(agent_s *a, agent_s **grid, int grid_size){
    xoff_yoff_loop (
        agent_s *b = gridpt(a->x+xoff, a->y+yoff);
        if (b && b->type!=a->type) return b;
    )
    return NULL;
}

void step(agent_s *a, agent_s **grid, int grid_size){
    int open_ct = 0;
    xoff_yoff_loop (
        if (!gridpt(a->x+xoff, a->y+yoff)) open_ct++;
    )
    if (!open_ct) return; //landlocked, can't move
    int move = gsl_rng_uniform(a->rng) * open_ct;
    xoff_yoff_loop (
        if (!move--) {
            gridpt(a->x, a->y) = NULL;
            a->x += xoff;
            a->y += yoff;
            gridpt(a->x, a->y) = a;
            return;
        }
    )
}



==> 156-weibull.c <==
#include <apop.h>

double one_weibull(double d, void *params){
    double lambda = apop_data_get(params, 0);
    double k = apop_data_get(params, 1);
    return logl(k) - logl(lambda)
        + (k-1)*(logl(d) - logl(lambda))
        - powl(d/lambda, k);
}

static long double positive_params(apop_data *data, apop_model *v){
    return apop_linear_constraint(v->parameters->vector);
}

long double weibull_ll(apop_data *d, apop_model *m){
    return apop_map_sum(d, .param = m->parameters, .fn_dp=one_weibull, .part='a');
}

apop_model *weibull = &(apop_model){"The Weibull", .vsize=2, .log_likelihood = weibull_ll,
            .constraint=positive_params};

